A Unifying Bayesian Approach for Sample Size Determination Using Design and Analysis Priors

Power and sample size analysis comprises a critical component of clinical trial study design. There is an extensive collection of methods addressing this problem from diverse perspectives. The Bayesian paradigm, in particular, has attracted noticeable attention and includes different perspectives for sample size determination. Building upon a cost-effectiveness analysis undertaken by O'Hagan and Stevens (2001) with different priors in the design and analysis stage, we develop a general Bayesian framework for simulation-based sample size determination that can be easily implemented on modest computing architectures. We further qualify the need for different priors for the design and analysis stage. We work primarily in the context of conjugate Bayesian linear regression models, where we consider the situation with known and unknown variances. Throughout, we draw parallels with frequentist solutions, which arise as special cases, and alternate Bayesian approaches with an emphasis on how the numerical results from existing methods arise as special cases in our framework.

==> Algorithm2.R <==
\begin{spacing}{0.5}                                                                                                                                                                                                                                                    \begin{algorithm}[h]                                                                                                                                                                                                                                                \caption{Bayesian assurance algorithm for unknown variance}
\label{alg:unknown_var}
\begin{algorithmic}[1]
\Procedure{bayes sim2}{$n$, $u$, $C$, $R$, $X$, $V_n$, $V_{\beta}^{(d)}$,
  $V_{\beta}^{-1(a)}$, $\mu_{\beta}^{(d)}$, $\mu_{\beta}^{(a)}$, $\sigma^2$, $a^{(d)}$,     $a^{(a)}$, $b^{(a)}$, $b^{(d)}$, $\alpha$}
\State{count1 = $0$} \Comment{tracks overall iterations that meet analysis stage         objective}
\State{$\gamma^2 \gets $ $R \times 1$}
\Comment{vector of design stage variances, each generated
  from IG$(a^{(d)}, b^{(d)})$}
\For{$i$ in range $1:R$}
\State{\textbf{Design Stage Starts}}
\State{count2 = $0$}
\Comment{tracks meeting analysis objective for
  $i$-th data set}
\State{$y_{ni} \gets$ $n \times 1$ vector of sampled data
  generated from MVN$(X\mu_{\beta}^{(d)}, \gamma^2_i (X
                                                      V_{\beta}^{(d)}X^{\top} + V_n))$}
%\Comment{$\gamma^2_i$ denotes the $i^{th}$ design stage variance.}
\State{\textbf{Design Stage Ends}}\\
\State{\textbf{Analysis Stage Starts}}
\State{Compute the components that make up the posterior
  distributions of $\beta$ and $\sigma^2$:}
\State{$M \gets (V_\beta^{-1(a)} + X^{\top} V_n^{-1} X)^{-1}$}
\State{$m \gets V_\beta^{-1(a)}\mu_\beta^{(a)} + X^{\top}V_n^{-1}y$}
\State{$a^{\ast} = a^{(a)} + \frac{n}{2}$}
\State{$b^{\ast} = b^{(a)} + \frac{1}{2}\{\mu_\beta^{\top(a)}
  V_\beta^{-1(a)}\mu_\beta^{(a)} + y_{ni}^{\top}V_n^{-1}y_{ni} - m^{\top}Mm\}$}\\
\For{$j$ in range 1:J}
\State{$\beta$ and $\sigma^2$ are compositely sampled
  for assessing the analysis objective:}
\State{$\sigma^2_j \gets$ randomly generated value
  from IG($a^{\ast}, b^{\ast}$)}
\State{$\beta_j \gets$ randomly generated $p \times 1$
    vector from MVN($Mm, \sigma^2_j M$)}
\If{$u^{\top} \beta_j \leq K$}
\State{$Z_j \gets$ 1}
\Else
\If{$u^{\top} \beta_j > K$}
\State{$Z_j \gets$ 0}
\EndIf
\EndIf
\EndFor\\
\If{count2 / J $\leq \alpha$}
\State{count1 = count1 + 1}
\Else
\If{count2 / J $> \alpha$}
\State{count1 = count1}
\EndIf
\EndIf
\State{\textbf{Analysis Stage Ends}}
\EndFor\\
\State{\textbf{assurance} $\gets$ count1 / R}\\
\Return{assurance}\\
\EndProcedure
\end{algorithmic}
\end{algorithm}
\end{spacing}

